Scaling LLM Planning: NL2FLOW for Parametric Problem Generation and Rigorous Evaluation

Robust workflow composition is critical for effective agent performance, yet progress in Large Language Model (LLM) planning and reasoning is hindered by a scarcity of scalable evaluation data. This work introduces NL2Flow, a fully automated pipeline for generating and evaluating workflow planning problems. NL2Flow generates problems parametrically in a structured intermediate representation, translating them into both natural language and formal PDDL. I evaluate several open-source, instruct-tuned LLMs on a dataset of 2296 low-difficulty problems generated by NL2Flow. Results demonstrate that the best-performing model achieved 86% success in generating valid plans and 69% in generating optimal plans (for solvable problems). Regression analysis shows that the influence of problem characteristics on plan generation is contingent on both model and prompt design. Importantly, translating natural language problems into a structured JSON representation prior to symbolic planning significantly improved success rates, suggesting a benefit from neuro-symbolic integration. These findings underscore the importance of understanding error sources within LLM reasoning as systems scale to more complex tasks. As LLM reasoning scales to increasingly complex problems, understanding the shifting bottlenecks and sources of error within these systems will be crucial.

==> anc/concise_planning_prompt.txt <==
CONTEXT
The system has actions a__0, a__1, and a__2. To execute an action the values of their inputs must be known.

actions:

name: a__1
inputs: v__11, v__12, v__13
outputs: v__15, v__18, v__16

name: a__2
inputs: v__20, v__23, v__21
outputs: v__26, v__28, v__27

name: a__0
inputs: v__3, v__0, v__2
outputs: v__5, v__4, v__6

available data: v__29, v__1, v__7, v__8, v__9, v__10, v__14, v__17, v__19, v__22, v__24, v__25

The system has action ask. Action ask lets the system ask the user about the value of any variable unless that variable is explicitly marked as cannot be acquired from the user. Action ask is less preferred than acquiring the value of a variable through other actions.

askable parameters: v__11, v__12, v__13, v__15, v__18, v__16, v__20, v__23, v__21, v__26, v__28, v__27, v__3, v__0, v__2, v__5, v__4, v__6

The goal of the system is to execute one or more actions.

goals: a__0
INSTRUCTION
Develop a concise plan to achieve the goals. The shorter plan is preferable. A plan consists of individual actions, each represented by its outputs and an action name followed by its parameters in parentheses (e.g., outputs = <action-name>(<parameters>). When it becomes impossible to achieve the objectives, the appropriate course of action should be considered as 'no plan'


Here are some examples.


Example #1
CONTEXT
The system has actions A, B, C, D, and E. To execute an action the values of their inputs must be known.

actions:

name: B
outputs: aa

name: C
inputs: bb

name: D
inputs: z
outputs: aa

name: E
inputs: x, y
outputs: bb

name: A
inputs: aa
outputs: bb

Action map is used when a value for one variable can be used for another variable.

mappings: (cc, bb)

available data: cc

The system has action ask. Action ask lets the system ask the user about the value of any variable unless that variable is explicitly marked as cannot be acquired from the user. Action ask is less preferred than acquiring the value of a variable through other actions.

askable parameters: bb, x, y

The goal of the system is to execute one or more actions.

goals: C
INSTRUCTION
Develop a concise plan to achieve the goals. The shorter plan is preferable. A plan consists of individual actions, each represented by its outputs and an action name followed by its parameters in parentheses (e.g., outputs = <action-name>(<parameters>). When it becomes impossible to achieve the objectives, the appropriate course of action should be considered as 'no plan'
PLAN EXPLANATION
0. Get the value of bb from cc which is already known. bb is required later by action C.
1. Execute action C with bb as input. Since executing C was the goal of this plan, return the results of C(bb) to the user.
PLAN
[0] map(cc, bb)
[1] C(bb)

Example #2
CONTEXT
The system has actions B, D, and E. To execute an action the values of their inputs must be known.

actions:

name: B
outputs: aa

name: E
inputs: x, y
outputs: bb

name: D
inputs: z
outputs: aa

available data: bb, z

The system has action ask. Action ask lets the system ask the user about the value of any variable unless that variable is explicitly marked as cannot be acquired from the user. Action ask is less preferred than acquiring the value of a variable through other actions.

askable parameters: x, y, bb

The goal of the system is to execute one or more actions.

goals: D
INSTRUCTION
Develop a concise plan to achieve the goals. The shorter plan is preferable. A plan consists of individual actions, each represented by its outputs and an action name followed by its parameters in parentheses (e.g., outputs = <action-name>(<parameters>). When it becomes impossible to achieve the objectives, the appropriate course of action should be considered as 'no plan'
PLAN EXPLANATION
0. Execute action D with z as input. This will result in acquiring aa. Since executing D was the goal of this plan, return the results of D(z) to the user.
PLAN
[0] aa = D(z)

Example #3
CONTEXT
The system has actions B, C, and E. To execute an action the values of their inputs must be known.

actions:

name: C
inputs: bb

name: E
inputs: x, y
outputs: bb

name: B
outputs: aa

Action map is used when a value for one variable can be used for another variable.

mappings: (cc, bb)

available data: cc

The system has action ask. Action ask lets the system ask the user about the value of any variable unless that variable is explicitly marked as cannot be acquired from the user. Action ask is less preferred than acquiring the value of a variable through other actions.

askable parameters: bb, x, y

The goal of the system is to execute one or more actions.

goals: B
INSTRUCTION
Develop a concise plan to achieve the goals. The shorter plan is preferable. A plan consists of individual actions, each represented by its outputs and an action name followed by its parameters in parentheses (e.g., outputs = <action-name>(<parameters>). When it becomes impossible to achieve the objectives, the appropriate course of action should be considered as 'no plan'
PLAN EXPLANATION
0. Execute action B. This will result in acquiring aa. Since executing B was the goal of this plan, return the results of B(None) to the user.
PLAN
[0] aa = B()

Example #4
CONTEXT
The system has actions A, B, C, D, and E. To execute an action the values of their inputs must be known.

actions:

name: D
inputs: z
outputs: aa, u

name: E
inputs: x, y
outputs: bb

name: A
inputs: aa, cc
outputs: bb

name: B
outputs: aa

name: C
inputs: bb

Action map is used when a value for one variable can be used for another variable.

mappings: (cc, bb)

available data: cc

The system has action ask. Action ask lets the system ask the user about the value of any variable unless that variable is explicitly marked as cannot be acquired from the user. Action ask is less preferred than acquiring the value of a variable through other actions.

askable parameters: x, y, bb, cc

The goal of the system is to execute one or more actions.

goals: E, C
INSTRUCTION
Develop a concise plan to achieve the goals. The shorter plan is preferable. A plan consists of individual actions, each represented by its outputs and an action name followed by its parameters in parentheses (e.g., outputs = <action-name>(<parameters>). When it becomes impossible to achieve the objectives, the appropriate course of action should be considered as 'no plan'
PLAN EXPLANATION
0. Acquire the value of y by asking the user. y is required later by action E.
1. Acquire the value of x by asking the user. x is required later by action E.
2. Execute action E with x and y as inputs. This will result in acquiring bb. bb is required later by action C. Since executing E was a goal of this plan, return the results of E(x, y) to the user.
3. Execute action C with bb as input. Since executing C was a goal of this plan, return the results of C(bb) to the user.
PLAN
[0] ask(y)
[1] ask(x)
[2] bb = E(x, y)
[3] C(bb)

Example #5
CONTEXT
The system has actions A, B, C, D, and E. To execute an action the values of their inputs must be known.

actions:

name: C
inputs: bb

name: B
outputs: aa

name: D
inputs: z
outputs: aa

name: E
inputs: x, y
outputs: bb

name: A
inputs: aa
outputs: bb

available data: cc

The system has action ask. Action ask lets the system ask the user about the value of any variable unless that variable is explicitly marked as cannot be acquired from the user. Action ask is less preferred than acquiring the value of a variable through other actions.

askable parameters: bb, x, y

The goal of the system is to execute one or more actions.

goals: D
INSTRUCTION
Develop a concise plan to achieve the goals. The shorter plan is preferable. A plan consists of individual actions, each represented by its outputs and an action name followed by its parameters in parentheses (e.g., outputs = <action-name>(<parameters>). When it becomes impossible to achieve the objectives, the appropriate course of action should be considered as 'no plan'
PLAN EXPLANATION
no plan
PLAN
no plan

Example #6
CONTEXT
The system has actions A, B, C, D, and E. To execute an action the values of their inputs must be known.

actions:

name: D
inputs: z
outputs: aa

name: C
inputs: bb

name: E
inputs: x, y
outputs: bb

name: B
outputs: aa

name: A
inputs: aa
outputs: bb

Action map is used when a value for one variable can be used for another variable.

mappings: (cc, bb)

available data: cc

The system has action ask. Action ask lets the system ask the user about the value of any variable unless that variable is explicitly marked as cannot be acquired from the user. Action ask is less preferred than acquiring the value of a variable through other actions.

askable parameters: bb, x, y

The goal of the system is to execute one or more actions.

goals: A, C
INSTRUCTION
Develop a concise plan to achieve the goals. The shorter plan is preferable. A plan consists of individual actions, each represented by its outputs and an action name followed by its parameters in parentheses (e.g., outputs = <action-name>(<parameters>). When it becomes impossible to achieve the objectives, the appropriate course of action should be considered as 'no plan'
PLAN EXPLANATION
0. Execute action B. This will result in acquiring aa. aa is required later by action A.
1. Execute action A with aa as input. This will result in acquiring bb. bb is required later by action C. Since executing A was a goal of this plan, return the results of A(aa) to the user.
2. Execute action C with bb as input. Since executing C was a goal of this plan, return the results of C(bb) to the user.
PLAN
[0] aa = B()
[1] bb = A(aa)
[2] C(bb)


Now output your plan explanation and plan.
{plan_explanation_and_plan}

==> anc/domain.pddl <==
(define (domain default_name-domain)
    (:requirements :equality :action-costs :typing)
    (:types
        generic - object
        operator - object
        has-done-state - object
        constraint-status - object
        datum-state - object
        label - object
        object
    )

    (:constants
        False True - constraint-status
        certain uncertain unknown - datum-state
        new_object_generic_0 v__0 v__1 v__10 v__11 v__12 v__13 v__14 v__15 v__16 v__17 v__18 v__19 v__2 v__20 v__21 v__22 v__23 v__24 v__25 v__26 v__27 v__28 v__29 v__3 v__4 v__5 v__6 v__7 v__8 v__9 - generic
        future past present - has-done-state
        a__0 a__1 a__2 - operator
    )

    (:predicates
        (has_done ?x1 - operator ?x2 - has-done-state)
        (been_used ?x1 - generic)
        (new_item ?x1 - generic)
        (known ?x1 - generic ?x2 - datum-state)
        (not_slotfillable ?x1 - generic)
        (is_mappable ?x1 - generic ?x2 - generic)
        (not_mappable ?x1 - generic ?x2 - generic)
        (mapped ?x1 - generic)
        (not_usable ?x1 - generic)
        (mapped_to ?x1 - generic ?x2 - generic)
        (free ?x1 - generic)
        (done_goal_pre )
        (done_goal_post )
    )

    (:functions
        (total-cost ) - number
        (slot_goodness ?x1 - generic) - number
        (affinity ?x1 - generic ?x2 - generic) - number
    )

    

    
    (:action a__2
     :parameters ()
     :precondition (and (not (has_done a__2 past)) (known v__7 certain))
     :effect (and
        (has_done a__2 present)
        (been_used v__7)
        (free v__9)
        (known v__9 certain)
        (not (mapped v__9))
        (increase (total-cost ) 10))
    )


    (:action a__1
     :parameters ()
     :precondition (and (not (has_done a__1 past)) (known v__5 certain))
     :effect (and
        (has_done a__1 present)
        (been_used v__5)
        (free v__6)
        (known v__6 certain)
        (not (mapped v__6))
        (increase (total-cost ) 10))
    )


    (:action a__0
     :parameters ()
     :precondition (and (not (has_done a__0 past)) (known v__0 certain))
     :effect (and
        (has_done a__0 present)
        (been_used v__0)
        (free v__4)
        (known v__4 certain)
        (not (mapped v__4))
        (increase (total-cost ) 10))
    )


    (:action ask
     :parameters (?x - generic)
     :precondition (and (not (known ?x certain)) (not (not_slotfillable ?x)))
     :effect (and
        (free ?x)
        (mapped_to ?x ?x)
        (known ?x certain)
        (not (not_usable ?x))
        (not (mapped ?x))
        (increase (total-cost ) (slot_goodness ?x)))
    )

)

==> anc/intermediate_representation.json <==
{
    "available_agents": [
        {
            "agent_id": "a__2",
            "actuator_signature": {
                "in_sig_full": [
                    {
                        "name": "v__7",
                        "data_type": null,
                        "mappable": false,
                        "slot_fillable": true
                    }
                ],
                "out_sig_full": [
                    {
                        "name": "v__9",
                        "data_type": null,
                        "mappable": false,
                        "slot_fillable": true
                    }
                ]
            }
        },
        {
            "agent_id": "a__1",
            "actuator_signature": {
                "in_sig_full": [
                    {
                        "name": "v__5",
                        "data_type": null,
                        "mappable": false,
                        "slot_fillable": true
                    }
                ],
                "out_sig_full": [
                    {
                        "name": "v__6",
                        "data_type": null,
                        "mappable": false,
                        "slot_fillable": true
                    }
                ]
            }
        },
        {
            "agent_id": "a__0",
            "actuator_signature": {
                "in_sig_full": [
                    {
                        "name": "v__0",
                        "data_type": null,
                        "mappable": false,
                        "slot_fillable": true
                    }
                ],
                "out_sig_full": [
                    {
                        "name": "v__4",
                        "data_type": null,
                        "mappable": false,
                        "slot_fillable": true
                    }
                ]
            }
        }
    ],
    "goal_agent_ids": [
        "a__1",
        "a__0"
    ],
    "mappings": [],
    "available_data": [
        [
            "v__10",
            null
        ],
        [
            "v__12",
            null
        ],
        [
            "v__14",
            null
        ],
        [
            "v__15",
            null
        ],
        [
            "v__17",
            null
        ],
        [
            "v__18",
            null
        ],
        [
            "v__19",
            null
        ],
        [
            "v__20",
            null
        ],
        [
            "v__23",
            null
        ],
        [
            "v__24",
            null
        ],
        [
            "v__25",
            null
        ],
        [
            "v__26",
            null
        ],
        [
            "v__27",
            null
        ],
        [
            "v__1",
            null
        ],
        [
            "v__2",
            null
        ],
        [
            "v__3",
            null
        ],
        [
            "v__8",
            null
        ],
        [
            "v__11",
            null
        ],
        [
            "v__13",
            null
        ],
        [
            "v__16",
            null
        ],
        [
            "v__21",
            null
        ],
        [
            "v__22",
            null
        ],
        [
            "v__28",
            null
        ],
        [
            "v__29",
            null
        ]
    ]
}

==> anc/problem.pddl <==
(define (problem default_name-problem)
    (:domain default_name-domain)

    (:objects
        
    )

    (:init
        (= (slot_goodness v__10) 150000.0)
        (= (slot_goodness v__12) 150000.0)
        (= (slot_goodness v__14) 150000.0)
        (= (slot_goodness v__15) 150000.0)
        (= (slot_goodness v__17) 150000.0)
        (= (slot_goodness v__18) 150000.0)
        (= (slot_goodness v__19) 150000.0)
        (= (slot_goodness v__20) 150000.0)
        (= (slot_goodness v__23) 150000.0)
        (= (slot_goodness v__24) 150000.0)
        (= (slot_goodness v__25) 150000.0)
        (= (slot_goodness v__26) 150000.0)
        (= (slot_goodness v__27) 150000.0)
        (= (slot_goodness v__1) 150000.0)
        (= (slot_goodness v__2) 150000.0)
        (= (slot_goodness v__3) 150000.0)
        (= (slot_goodness v__8) 150000.0)
        (= (slot_goodness v__11) 150000.0)
        (= (slot_goodness v__13) 150000.0)
        (= (slot_goodness v__16) 150000.0)
        (= (slot_goodness v__21) 150000.0)
        (= (slot_goodness v__22) 150000.0)
        (= (slot_goodness v__28) 150000.0)
        (= (slot_goodness v__29) 150000.0)
        (= (slot_goodness v__7) 100000.0)
        (= (slot_goodness v__9) 100000.0)
        (= (slot_goodness v__5) 100000.0)
        (= (slot_goodness v__6) 100000.0)
        (= (slot_goodness v__0) 100000.0)
        (= (slot_goodness v__4) 100000.0)
        (= (slot_goodness new_object_generic_0) 150000.0)
        (= (total-cost ) 0.0)
        (been_used v__7)
        (been_used v__0)
        (been_used v__5)
        (new_item new_object_generic_0)
        (mapped_to v__15 v__15)
        (mapped_to v__12 v__12)
        (mapped_to v__1 v__1)
        (mapped_to v__0 v__0)
        (mapped_to v__10 v__10)
        (mapped_to v__11 v__11)
        (mapped_to v__3 v__3)
        (mapped_to v__19 v__19)
        (mapped_to v__21 v__21)
        (mapped_to v__26 v__26)
        (mapped_to v__13 v__13)
        (mapped_to new_object_generic_0 new_object_generic_0)
        (mapped_to v__24 v__24)
        (mapped_to v__25 v__25)
        (mapped_to v__18 v__18)
        (mapped_to v__16 v__16)
        (mapped_to v__8 v__8)
        (mapped_to v__17 v__17)
        (mapped_to v__6 v__6)
        (mapped_to v__4 v__4)
        (mapped_to v__23 v__23)
        (mapped_to v__5 v__5)
        (mapped_to v__27 v__27)
        (mapped_to v__9 v__9)
        (mapped_to v__7 v__7)
        (mapped_to v__28 v__28)
        (mapped_to v__29 v__29)
        (mapped_to v__22 v__22)
        (mapped_to v__2 v__2)
        (mapped_to v__14 v__14)
        (mapped_to v__20 v__20)
    )

    (:goal
        (and (has_done a__0 present) (has_done a__1 present))
    )

    
    
    (:metric minimize (total-cost ))
)



==> anc/translation_object.json <==
{
    "actions": [
        {
            "id": "a__1",
            "input": [
                "v__1",
                "v__2"
            ],
            "output": [
                "v__3"
            ]
        },
        {
            "id": "a__2",
            "input": [],
            "output": [
                "v__4"
            ]
        },
        {
            "id": "a__3",
            "input": [
                "v__5"
            ],
            "output": [
                "v__4"
            ]
        }
    ],
    "mappings": [],
    "available_data": [
        "v__5",
        "v__3"
    ],
    "askable_parameters": [
        "v__1",
        "v__2",
        "v__3"
    ],
    "unaskable_parameters": [
        "v__4",
        "v__5"
    ],
    "goal_action_ids": [
        "a__3"
    ]
}

==> anc/translation_prompt.txt <==
CONTEXT
The system has actions a__0, a__1, and a__2.
Action a__1 has input parameters v__12, v__11, and v__13 and it outputs variables v__16, v__15, and v__18. To execute action a__1, variables v__12, v__11, and v__13 must be known. After executing action a__1, variables v__16, v__15, and v__18 are known.
Action a__2 has input parameters v__20, v__23, and v__21 and it outputs variables v__27, v__26, and v__28. To execute action a__2, variables v__20, v__23, and v__21 must be known. After executing action a__2, variables v__27, v__26, and v__28 are known.
Action a__0 has input parameters v__0, v__2, and v__3 and it outputs variables v__4, v__5, and v__6. To execute action a__0, variables v__0, v__2, and v__3 must be known. After executing action a__0, variables v__4, v__5, and v__6 are known.
The system has action ask. Action ask lets the system ask the user about the value of any variable unless that variable is explicitly marked as cannot be acquired from the user. Action ask is less preferred than acquiring the value of a variable through other actions.
Variables v__0, v__11, v__12, v__13, v__15, v__16, v__18, v__2, v__20, v__21, v__23, v__26, v__27, v__28, v__3, v__4, v__5, and v__6 can be acquired by asking the user.
The goal of the system is to execute action a__0.
INSTRUCTION
Write a json to describe the context.


Here are some examples.


Example #1
CONTEXT
The system has actions A, B, C, D, and E.
Action B outputs variable aa. Action B can be executed without knowing the value of any variable. After executing action B, variable aa is known.
Action E has input parameters x and y and it outputs variable bb. To execute action E, variables x and y must be known. After executing action E, variable bb is known.
Action A has input parameter aa and it outputs variable bb. To execute action A, variable aa must be known. After executing action A, variable bb is known.
Action C has input parameter bb. To execute action C, variable bb must be known.
Action D has input parameter z and it outputs variable aa. To execute action D, variable z must be known. After executing action D, variable aa is known.
Values are available already for variable cc.
Action map is used when a value for one variable can be used for another variable.
Action map can determine the value of variable cc from variable bb.
The system has action ask. Action ask lets the system ask the user about the value of any variable unless that variable is explicitly marked as cannot be acquired from the user. Action ask is less preferred than acquiring the value of a variable through other actions.
Variables aa and z cannot be acquired by asking the user.
Variables bb, x, and y can be acquired by asking the user.
The goal of the system is to execute actions A and C.
INSTRUCTION
Write a json to describe the context.
JSON
{"actions":[{"id":"B","input":[],"output":["aa"]},{"id":"E","input":["x","y"],"output":["bb"]},{"id":"A","input":["aa"],"output":["bb"]},{"id":"C","input":["bb"],"output":[]},{"id":"D","input":["z"],"output":["aa"]}],"mappings":[["cc","bb"]],"available_data":["cc"],"askable_parameters":["x","y","bb"],"unaskable_parameters":["aa","z"],"goal_action_ids":["A","C"]}

Example #2
CONTEXT
The system has actions B, D, and E.
Action E has input parameters x and y and it outputs variable bb. To execute action E, variables x and y must be known. After executing action E, variable bb is known.
Action B outputs variable aa. Action B can be executed without knowing the value of any variable. After executing action B, variable aa is known.
Action D has input parameter z and it outputs variable aa. To execute action D, variable z must be known. After executing action D, variable aa is known.
Values are available already for variables bb and z.
The system has action ask. Action ask lets the system ask the user about the value of any variable unless that variable is explicitly marked as cannot be acquired from the user. Action ask is less preferred than acquiring the value of a variable through other actions.
Variables bb, x, and y can be acquired by asking the user.
Variables aa and z cannot be acquired by asking the user.
The goal of the system is to execute action D.
INSTRUCTION
Write a json to describe the context.
JSON
{"actions":[{"id":"E","input":["x","y"],"output":["bb"]},{"id":"B","input":[],"output":["aa"]},{"id":"D","input":["z"],"output":["aa"]}],"mappings":[],"available_data":["z","bb"],"askable_parameters":["x","y","bb"],"unaskable_parameters":["aa","z"],"goal_action_ids":["D"]}

Example #3
CONTEXT
The system has actions B, C, and E.
Action B outputs variable aa. Action B can be executed without knowing the value of any variable. After executing action B, variable aa is known.
Action E has input parameters x and y and it outputs variable bb. To execute action E, variables x and y must be known. After executing action E, variable bb is known.
Action C has input parameter bb. To execute action C, variable bb must be known.
Values are available already for variable cc.
Action map is used when a value for one variable can be used for another variable.
Action map can determine the value of variable cc from variable bb.
The system has action ask. Action ask lets the system ask the user about the value of any variable unless that variable is explicitly marked as cannot be acquired from the user. Action ask is less preferred than acquiring the value of a variable through other actions.
Variable aa cannot be acquired by asking the user.
Variables bb, x, and y can be acquired by asking the user.
The goal of the system is to execute action B.
INSTRUCTION
Write a json to describe the context.
JSON
{"actions":[{"id":"B","input":[],"output":["aa"]},{"id":"E","input":["x","y"],"output":["bb"]},{"id":"C","input":["bb"],"output":[]}],"mappings":[["cc","bb"]],"available_data":["cc"],"askable_parameters":["x","y","bb"],"unaskable_parameters":["aa"],"goal_action_ids":["B"]}

Example #4
CONTEXT
The system has actions A, B, C, D, and E.
Action E has input parameters x and y and it outputs variable bb. To execute action E, variables x and y must be known. After executing action E, variable bb is known.
Action D has input parameter z and it outputs variables u and aa. To execute action D, variable z must be known. After executing action D, variables u and aa are known.
Action C has input parameter bb. To execute action C, variable bb must be known.
Action A has input parameters cc and aa and it outputs variable bb. To execute action A, variables cc and aa must be known. After executing action A, variable bb is known.
Action B outputs variable aa. Action B can be executed without knowing the value of any variable. After executing action B, variable aa is known.
Values are available already for variable cc.
Action map is used when a value for one variable can be used for another variable.
Action map can determine the value of variable cc from variable bb.
The system has action ask. Action ask lets the system ask the user about the value of any variable unless that variable is explicitly marked as cannot be acquired from the user. Action ask is less preferred than acquiring the value of a variable through other actions.
Variables bb, cc, x, and y can be acquired by asking the user.
Variables aa, u, and z cannot be acquired by asking the user.
The goal of the system is to execute actions E and C.
INSTRUCTION
Write a json to describe the context.
JSON
{"actions":[{"id":"E","input":["x","y"],"output":["bb"]},{"id":"D","input":["z"],"output":["aa","u"]},{"id":"C","input":["bb"],"output":[]},{"id":"A","input":["aa","cc"],"output":["bb"]},{"id":"B","input":[],"output":["aa"]}],"mappings":[["cc","bb"]],"available_data":["cc"],"askable_parameters":["x","y","bb","cc"],"unaskable_parameters":["z","aa","u"],"goal_action_ids":["E","C"]}

Example #5
CONTEXT
The system has actions A, B, C, D, and E.
Action D has input parameter z and it outputs variable aa. To execute action D, variable z must be known. After executing action D, variable aa is known.
Action A has input parameter aa and it outputs variable bb. To execute action A, variable aa must be known. After executing action A, variable bb is known.
Action B outputs variable aa. Action B can be executed without knowing the value of any variable. After executing action B, variable aa is known.
Action E has input parameters x and y and it outputs variable bb. To execute action E, variables x and y must be known. After executing action E, variable bb is known.
Action C has input parameter bb. To execute action C, variable bb must be known.
Values are available already for variable cc.
Action map is used when a value for one variable can be used for another variable.
Action map can determine the value of variable cc from variable bb.
The system has action ask. Action ask lets the system ask the user about the value of any variable unless that variable is explicitly marked as cannot be acquired from the user. Action ask is less preferred than acquiring the value of a variable through other actions.
Variables aa and z cannot be acquired by asking the user.
Variables bb, x, and y can be acquired by asking the user.
The goal of the system is to execute action C.
INSTRUCTION
Write a json to describe the context.
JSON
{"actions":[{"id":"D","input":["z"],"output":["aa"]},{"id":"A","input":["aa"],"output":["bb"]},{"id":"B","input":[],"output":["aa"]},{"id":"E","input":["x","y"],"output":["bb"]},{"id":"C","input":["bb"],"output":[]}],"mappings":[["cc","bb"]],"available_data":["cc"],"askable_parameters":["bb","x","y"],"unaskable_parameters":["z","aa"],"goal_action_ids":["C"]}



Now output your json.
{json}

==> anc/verbose_planning_prompt.txt <==
CONTEXT
The system has actions a__0, a__1, and a__2.
Action a__1 has input parameters v__13, v__12, and v__11 and it outputs variables v__15, v__16, and v__18. To execute action a__1, variables v__13, v__12, and v__11 must be known. After executing action a__1, variables v__15, v__16, and v__18 are known.
Action a__2 has input parameters v__23, v__20, and v__21 and it outputs variables v__27, v__28, and v__26. To execute action a__2, variables v__23, v__20, and v__21 must be known. After executing action a__2, variables v__27, v__28, and v__26 are known.
Action a__0 has input parameters v__3, v__0, and v__2 and it outputs variables v__5, v__6, and v__4. To execute action a__0, variables v__3, v__0, and v__2 must be known. After executing action a__0, variables v__5, v__6, and v__4 are known.
The system has action ask. Action ask lets the system ask the user about the value of any variable unless that variable is explicitly marked as cannot be acquired from the user. Action ask is less preferred than acquiring the value of a variable through other actions.
Variables v__0, v__11, v__12, v__13, v__15, v__16, v__18, v__2, v__20, v__21, v__23, v__26, v__27, v__28, v__3, v__4, v__5, and v__6 can be acquired by asking the user.
The goal of the system is to execute action a__0.
INSTRUCTION
Develop a concise plan to achieve the goals. The shorter plan is preferable. A plan consists of individual actions, each represented by its outputs and an action name followed by its parameters in parentheses (e.g., outputs = <action-name>(<parameters>). When it becomes impossible to achieve the objectives, the appropriate course of action should be considered as 'no plan'


Here are some examples.


Example #1
CONTEXT
The system has actions A, B, C, D, and E.
Action D has input parameter z and it outputs variables u and aa. To execute action D, variable z must be known. After executing action D, variables u and aa are known.
Action B outputs variable aa. Action B can be executed without knowing the value of any variable. After executing action B, variable aa is known.
Action A has input parameters cc and aa and it outputs variable bb. To execute action A, variables cc and aa must be known. After executing action A, variable bb is known.
Action E has input parameters x and y and it outputs variable bb. To execute action E, variables x and y must be known. After executing action E, variable bb is known.
Action C has input parameter bb. To execute action C, variable bb must be known.
Values are available already for variable cc.
Action map is used when a value for one variable can be used for another variable.
Action map can determine the value of variable cc from variable bb.
The system has action ask. Action ask lets the system ask the user about the value of any variable unless that variable is explicitly marked as cannot be acquired from the user. Action ask is less preferred than acquiring the value of a variable through other actions.
Variables aa, u, and z cannot be acquired by asking the user.
Variables bb, cc, x, and y can be acquired by asking the user.
The goal of the system is to execute actions E and C.
INSTRUCTION
Develop a concise plan to achieve the goals. The shorter plan is preferable. A plan consists of individual actions, each represented by its outputs and an action name followed by its parameters in parentheses (e.g., outputs = <action-name>(<parameters>). When it becomes impossible to achieve the objectives, the appropriate course of action should be considered as 'no plan'
PLAN EXPLANATION
0. Acquire the value of y by asking the user. y is required later by action E.
1. Acquire the value of x by asking the user. x is required later by action E.
2. Execute action E with x and y as inputs. This will result in acquiring bb. bb is required later by action C. Since executing E was a goal of this plan, return the results of E(x, y) to the user.
3. Execute action C with bb as input. Since executing C was a goal of this plan, return the results of C(bb) to the user.
PLAN
[0] ask(y)
[1] ask(x)
[2] bb = E(x, y)
[3] C(bb)

Example #2
CONTEXT
The system has actions B, D, and E.
Action B outputs variable aa. Action B can be executed without knowing the value of any variable. After executing action B, variable aa is known.
Action D has input parameter z and it outputs variable aa. To execute action D, variable z must be known. After executing action D, variable aa is known.
Action E has input parameters x and y and it outputs variable bb. To execute action E, variables x and y must be known. After executing action E, variable bb is known.
Values are available already for variables bb and z.
The system has action ask. Action ask lets the system ask the user about the value of any variable unless that variable is explicitly marked as cannot be acquired from the user. Action ask is less preferred than acquiring the value of a variable through other actions.
Variables aa and z cannot be acquired by asking the user.
Variables bb, x, and y can be acquired by asking the user.
The goal of the system is to execute action D.
INSTRUCTION
Develop a concise plan to achieve the goals. The shorter plan is preferable. A plan consists of individual actions, each represented by its outputs and an action name followed by its parameters in parentheses (e.g., outputs = <action-name>(<parameters>). When it becomes impossible to achieve the objectives, the appropriate course of action should be considered as 'no plan'
PLAN EXPLANATION
0. Execute action D with z as input. This will result in acquiring aa. Since executing D was the goal of this plan, return the results of D(z) to the user.
PLAN
[0] aa = D(z)

Example #3
CONTEXT
The system has actions B, C, and E.
Action C has input parameter bb. To execute action C, variable bb must be known.
Action B outputs variable aa. Action B can be executed without knowing the value of any variable. After executing action B, variable aa is known.
Action E has input parameters x and y and it outputs variable bb. To execute action E, variables x and y must be known. After executing action E, variable bb is known.
Values are available already for variable cc.
Action map is used when a value for one variable can be used for another variable.
Action map can determine the value of variable cc from variable bb.
The system has action ask. Action ask lets the system ask the user about the value of any variable unless that variable is explicitly marked as cannot be acquired from the user. Action ask is less preferred than acquiring the value of a variable through other actions.
Variables bb, x, and y can be acquired by asking the user.
Variable aa cannot be acquired by asking the user.
The goal of the system is to execute action B.
INSTRUCTION
Develop a concise plan to achieve the goals. The shorter plan is preferable. A plan consists of individual actions, each represented by its outputs and an action name followed by its parameters in parentheses (e.g., outputs = <action-name>(<parameters>). When it becomes impossible to achieve the objectives, the appropriate course of action should be considered as 'no plan'
PLAN EXPLANATION
0. Execute action B. This will result in acquiring aa. Since executing B was the goal of this plan, return the results of B(None) to the user.
PLAN
[0] aa = B()

Example #4
CONTEXT
The system has actions A, B, C, D, and E.
Action D has input parameter z and it outputs variable aa. To execute action D, variable z must be known. After executing action D, variable aa is known.
Action C has input parameter bb. To execute action C, variable bb must be known.
Action A has input parameter aa and it outputs variable bb. To execute action A, variable aa must be known. After executing action A, variable bb is known.
Action E has input parameters x and y and it outputs variable bb. To execute action E, variables x and y must be known. After executing action E, variable bb is known.
Action B outputs variable aa. Action B can be executed without knowing the value of any variable. After executing action B, variable aa is known.
Values are available already for variable cc.
The system has action ask. Action ask lets the system ask the user about the value of any variable unless that variable is explicitly marked as cannot be acquired from the user. Action ask is less preferred than acquiring the value of a variable through other actions.
Variables aa and z cannot be acquired by asking the user.
Variables bb, x, and y can be acquired by asking the user.
The goal of the system is to execute action D.
INSTRUCTION
Develop a concise plan to achieve the goals. The shorter plan is preferable. A plan consists of individual actions, each represented by its outputs and an action name followed by its parameters in parentheses (e.g., outputs = <action-name>(<parameters>). When it becomes impossible to achieve the objectives, the appropriate course of action should be considered as 'no plan'
PLAN EXPLANATION
no plan
PLAN
no plan

Example #5
CONTEXT
The system has actions A, B, C, D, and E.
Action C has input parameter bb. To execute action C, variable bb must be known.
Action D has input parameter z and it outputs variable aa. To execute action D, variable z must be known. After executing action D, variable aa is known.
Action A has input parameter aa and it outputs variable bb. To execute action A, variable aa must be known. After executing action A, variable bb is known.
Action E has input parameters x and y and it outputs variable bb. To execute action E, variables x and y must be known. After executing action E, variable bb is known.
Action B outputs variable aa. Action B can be executed without knowing the value of any variable. After executing action B, variable aa is known.
Values are available already for variable cc.
Action map is used when a value for one variable can be used for another variable.
Action map can determine the value of variable cc from variable bb.
The system has action ask. Action ask lets the system ask the user about the value of any variable unless that variable is explicitly marked as cannot be acquired from the user. Action ask is less preferred than acquiring the value of a variable through other actions.
Variables bb, x, and y can be acquired by asking the user.
Variables aa and z cannot be acquired by asking the user.
The goal of the system is to execute action C.
INSTRUCTION
Develop a concise plan to achieve the goals. The shorter plan is preferable. A plan consists of individual actions, each represented by its outputs and an action name followed by its parameters in parentheses (e.g., outputs = <action-name>(<parameters>). When it becomes impossible to achieve the objectives, the appropriate course of action should be considered as 'no plan'
PLAN EXPLANATION
0. Get the value of bb from cc which is already known. bb is required later by action C.
1. Execute action C with bb as input. Since executing C was the goal of this plan, return the results of C(bb) to the user.
PLAN
[0] map(cc, bb)
[1] C(bb)

Example #6
CONTEXT
The system has actions A, B, C, D, and E.
Action D has input parameter z and it outputs variable aa. To execute action D, variable z must be known. After executing action D, variable aa is known.
Action A has input parameter aa and it outputs variable bb. To execute action A, variable aa must be known. After executing action A, variable bb is known.
Action C has input parameter bb. To execute action C, variable bb must be known.
Action E has input parameters x and y and it outputs variable bb. To execute action E, variables x and y must be known. After executing action E, variable bb is known.
Action B outputs variable aa. Action B can be executed without knowing the value of any variable. After executing action B, variable aa is known.
Values are available already for variable cc.
Action map is used when a value for one variable can be used for another variable.
Action map can determine the value of variable cc from variable bb.
The system has action ask. Action ask lets the system ask the user about the value of any variable unless that variable is explicitly marked as cannot be acquired from the user. Action ask is less preferred than acquiring the value of a variable through other actions.
Variables aa and z cannot be acquired by asking the user.
Variables bb, x, and y can be acquired by asking the user.
The goal of the system is to execute actions A and C.
INSTRUCTION
Develop a concise plan to achieve the goals. The shorter plan is preferable. A plan consists of individual actions, each represented by its outputs and an action name followed by its parameters in parentheses (e.g., outputs = <action-name>(<parameters>). When it becomes impossible to achieve the objectives, the appropriate course of action should be considered as 'no plan'
PLAN EXPLANATION
0. Execute action B. This will result in acquiring aa. aa is required later by action A.
1. Execute action A with aa as input. This will result in acquiring bb. bb is required later by action C. Since executing A was a goal of this plan, return the results of A(aa) to the user.
2. Execute action C with bb as input. Since executing C was a goal of this plan, return the results of C(bb) to the user.
PLAN
[0] aa = B()
[1] bb = A(aa)
[2] C(bb)


Now output your plan explanation and plan.
{plan_explanation_and_plan}
